Multi-qubit circuit synthesis and Hermitian lattices

We present new optimal and heuristic algorithms for exact synthesis of multi-qubit unitaries and isometries. For example, our algorithms find Clifford and T circuits for unitaries with entries in $\mathbb{Z}[i,1/\sqrt{2}]$. The optimal algorithms are the A* search instantiated with a new data structure for graph vertices and new consistent heuristic functions. We also prove that for some gate sets, best-first search synthesis relying on the same heuristic is efficient. For example, for two-qubit Clifford and T circuits, our best-first search runtime is proportional to the T-count of the unitary. Our algorithms rely on Hermite and Smith Normal Forms of matrices with entries in a ring of integers of a number field, and we leverage the theory of and algorithms for Hermitian lattices over number fields to prove efficiency. These new techniques are of independent interest for future work on multi-qubit exact circuit synthesis and related questions.

==> anc/isometry-classes-of-lattices.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a4c0e770",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Copyright (c) Microsoft Corporation. All rights reserved.\n",
    "# Licensed under the MIT license."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "71666a1f-4283-4a1d-9db8-98e3de670d76",
   "metadata": {},
   "source": [
    "# Isometry classes of Hermitian and Quadratic lattices "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "13ef3caa-770b-4351-afbe-9e579f16ccb1",
   "metadata": {},
   "source": [
    "## Dependencies"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9783fdf8-397a-422e-8006-8d88834f9614",
   "metadata": {},
   "source": [
    "For documentation see [AbstractAlgebra.jl](https://nemocas.github.io/AbstractAlgebra.jl/dev/matrix/) and [Hecke.jl](https://www.thofma.com/Hecke.jl/dev/)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8d134c04-cd6a-4425-8b61-d0f6e00a5871",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Welcome to \n",
      "\n",
      "\u001b[31m    _    _           _\u001b[39m\n",
      "\u001b[31m   | |  | |         | |\u001b[39m\n",
      "\u001b[31m   | |__| | ___  ___| | _____\u001b[39m\n",
      "\u001b[31m   |  __  |/ _ \\/ __| |/ / _ \\\u001b[39m\n",
      "\u001b[31m   | |  | |  __/ (__|   <  __/\u001b[39m\n",
      "\u001b[31m   |_|  |_|\\___|\\___|_|\\_\\___|\u001b[39m\n",
      "\u001b[31m    \u001b[39m\n",
      "Version\u001b[32m 0.30.12 \u001b[39m... \n",
      " ... which comes with absolutely no warranty whatsoever\n",
      "(c) 2015-2024 by Claus Fieker, Tommy Hofmann and Carlo Sircana\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# using Pkg\n",
    "# Pkg.add(\"Hecke\")\n",
    "# Pkg.add(\"AbstractAlgebra\")\n",
    "\n",
    "using Hecke;"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7a266f8b-ec27-4a25-b84b-457cdfa59fcb",
   "metadata": {},
   "source": [
    "## Utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a1fc6326-35b1-4c86-b8bc-8481a0a8c8ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "function cyclotomic_field_as_relative( root_of_unity::Int )\n",
    "    E, w = cyclotomic_field(root_of_unity,\"ζ_$root_of_unity\");\n",
    "    elt =  root_of_unity % 2 == 0 ? (w + 1/w + 1) : (w + 1/w + 2)\n",
    "    real_elt_poly = minpoly(elt); \n",
    "    @assert is_totally_positive(elt) && norm(elt) == 1;\n",
    "    K, alpha = Hecke.number_field(real_elt_poly,\"α\");\n",
    "    _ , K_to_E = is_subfield(K,E);\n",
    "    @assert degree(K)*2 == degree(E)\n",
    "    E_rel, E_rel_to_E = relative_simple_extension(E,K);\n",
    "    E_to_E_rel = inv(E_rel_to_E);\n",
    "    return E, w, E_rel, K, E_to_E_rel\n",
    "end; "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "201997f7",
   "metadata": {},
   "source": [
    "## Hilbert symbols and quadratic defects of real subfields of cyclotomic fields at ramified primes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7579d4e0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "hilbert_symbol(K(-1 // 3), K(-1 // 3), p_K) = 1\n",
      "hilbert_symbol(K(1), K(1), p_K) = 1\n",
      "hilbert_symbol(K(2), K(2), p_K) = 1\n",
      "root of unity order = 4,  hilbert symbol = -1,  quadratic defect valuation = 1\n",
      "hilbert_symbol(K(-1 // 3), K(-1 // 3), p_K) = 1\n",
      "hilbert_symbol(K(1), K(1), p_K) = 1\n",
      "hilbert_symbol(K(2), K(2), p_K) = 1\n",
      "root of unity order = 8,  hilbert symbol = 1,  quadratic defect valuation = 3\n",
      "hilbert_symbol(K(-1 // 3), K(-1 // 3), p_K) = 1\n",
      "hilbert_symbol(K(1), K(1), p_K) = 1\n",
      "hilbert_symbol(K(2), K(2), p_K) = 1\n",
      "root of unity order = 16,  hilbert symbol = 1,  quadratic defect valuation = 7\n",
      "hilbert_symbol(K(-1 // 3), K(-1 // 3), p_K) = 1\n",
      "hilbert_symbol(K(1), K(1), p_K) = 1\n",
      "hilbert_symbol(K(2), K(2), p_K) = 1\n",
      "root of unity order = 32,  hilbert symbol = 1,  quadratic defect valuation = 15\n"
     ]
    }
   ],
   "source": [
    "function hilbert_symbols_and_quadratic_defects( root_of_unity_order::Int, prime_below::Int = 2) \n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(root_of_unity_order)\n",
    "    p_K = prime_decomposition(maximal_order(K),prime_below)[1][1];\n",
    "    hs,qd = hilbert_symbol(K(-1),K(-1),p_K),  quadratic_defect(K(-1),p_K);\n",
    "    @show hilbert_symbol(K(-1//3),K(-1//3),p_K);\n",
    "    @show hilbert_symbol(K(1),K(1),p_K);\n",
    "    @show hilbert_symbol(K(2),K(2),p_K);\n",
    "    println(\"root of unity order = \", root_of_unity_order, \",  hilbert symbol = \", hs, \",  quadratic defect valuation = \", qd)\n",
    "    return hs, qd;\n",
    "end \n",
    "\n",
    "[ hilbert_symbols_and_quadratic_defects(order) for order in [4,8,16,32] ];\n",
    "# [ hilbert_symbols_and_quadratic_defects(order,3) for order in [3,9] ];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fd9f2763",
   "metadata": {},
   "source": [
    "## Locally hyperbolic spaces"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "4fc23a1f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root of unity order = 4\n",
      "    dimension = 2\n",
      "        is E^d hyperbolic = false, is E^d isotropic = false, is K^d isotropic = false\n",
      "    dimension = 3\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = false\n",
      "    dimension = 4\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = false\n",
      "    dimension = 5\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 6\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 7\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 8\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 16\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "root of unity order = 8\n",
      "    dimension = 2\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = false\n",
      "    dimension = 3\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 4\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 5\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 6\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 7\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 8\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 16\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "root of unity order = 16\n",
      "    dimension = 2\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = false\n",
      "    dimension = 3\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 4\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 5\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 6\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 7\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 8\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 16\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "root of unity order = 32\n",
      "    dimension = 2\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = false\n",
      "    dimension = 3\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 4\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 5\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 6\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 7\n",
      "        is E^d hyperbolic = false, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 8\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n",
      "    dimension = 16\n",
      "        is E^d hyperbolic = true, is E^d isotropic = true, is K^d isotropic = true\n"
     ]
    }
   ],
   "source": [
    "function locally_hyperbolic_spaces_check( root_of_unity_order::Int, prime_below::Int = 2, d::Int = 2  ) \n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(root_of_unity_order)\n",
    "    p = prime_decomposition(maximal_order(K),prime_below)[1][1];\n",
    "    Ed = hermitian_space(E_rel, d);\n",
    "    Kd = quadratic_space(K,d);\n",
    "    edh = is_locally_hyperbolic(Ed,p);\n",
    "    ed_is = is_isotropic(Ed,p)\n",
    "    kd_is = is_isotropic(Kd,p)\n",
    "    println(\"        is E^d hyperbolic = \", edh, \", is E^d isotropic = \", ed_is, \", is K^d isotropic = \", kd_is);\n",
    "    # @show (hasse_invariant(Kd,p), witt_invariant(Kd,p))\n",
    "    return edh, ed_is, kd_is;\n",
    "end \n",
    "for o in [4,8,16,32]\n",
    "    println(\"root of unity order = \", o)\n",
    "    for d in [2,3,4,5,6,7,8,16] \n",
    "        println(\"    dimension = \", d)\n",
    "        locally_hyperbolic_spaces_check(o,2,d);\n",
    "    end\n",
    "end\n",
    "# [ locally_hyperbolic_spaces_check(o,3,d) for o in [3,9] for d in [3] ];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c750f234",
   "metadata": {},
   "source": [
    "## Norms and Scales of lattices"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3faa1f69",
   "metadata": {},
   "source": [
    "### Trace ideal of the power of ramified prime ideal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "20de723b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root of unity order = 4, power = 0, norm of the trace ideal = 2\n",
      "root of unity order = 4, power = 1, norm of the trace ideal = 2\n",
      "root of unity order = 8, power = 0, norm of the trace ideal = 2\n",
      "root of unity order = 8, power = 1, norm of the trace ideal = 2\n",
      "root of unity order = 16, power = 0, norm of the trace ideal = 2\n",
      "root of unity order = 16, power = 1, norm of the trace ideal = 2\n",
      "root of unity order = 32, power = 0, norm of the trace ideal = 2\n",
      "root of unity order = 32, power = 1, norm of the trace ideal = 2\n",
      "root of unity order = 64, power = 0, norm of the trace ideal = 2\n",
      "root of unity order = 64, power = 1, norm of the trace ideal = 2\n"
     ]
    }
   ],
   "source": [
    "function trace_ideal_generator( root_of_unity_order::Int, power::Int ) \n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(root_of_unity_order)\n",
    "    _, cc = Hecke.is_cm_field(E)\n",
    "    p = prime_decomposition(maximal_order(E),2)[1][1];\n",
    "    trace_ideal = reduce(+,[ K(E_to_E_rel(E(x) + cc(E(x))))*maximal_order(K) for x in basis(power == 0 ? maximal_order(E) : p^power )]);\n",
    "    println(\"root of unity order = \", root_of_unity_order, \", power = \" , power,  \", norm of the trace ideal = \", norm(trace_ideal))\n",
    "    _, gen = is_principal_with_data(trace_ideal);\n",
    "    return gen\n",
    "end \n",
    "\n",
    "[ trace_ideal_generator(2^m,p) for m in 2:6 for p in 0:1  ];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1c0a2e7f",
   "metadata": {},
   "source": [
    "### Complex Barnes-Wall lattices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "4feeb783",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root of unity order = 8, num qubits = 1, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 8, num qubits = 2, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 8, num qubits = 3, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 8, num qubits = 4, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 8, num qubits = 5, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 1, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 2, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 3, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 4, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 5, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 1, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 2, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 3, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 4, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 5, norm of the norm ideal = 2, norm of the scale ideal = 1\n"
     ]
    }
   ],
   "source": [
    "function rescaled_barnes_wall_lattices_scale_and_norm(root_of_unity_order, num_qubits)\n",
    "    @assert root_of_unity_order >= 8\n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(root_of_unity_order);\n",
    "    i = sqrt(E_rel(-1));\n",
    "    sqrt2 = sqrt(E_rel(2));\n",
    "    zeta_8 = (1+i)/sqrt2;\n",
    "    scalar = 1 + zeta_8;\n",
    "    @assert zeta_8^4 == -1;\n",
    "    @assert sqrt2^2 == 2;\n",
    "    qubit_BW_basis_over_E_rel =  E_rel[scalar/sqrt2 scalar/sqrt2; scalar 0];\n",
    "    BW_basis_over_E_rel = num_qubits == 1 ? qubit_BW_basis_over_E_rel : reduce(kronecker_product, [qubit_BW_basis_over_E_rel  for k in 1:num_qubits])\n",
    "    BW_lattice = hermitian_lattice(E_rel,BW_basis_over_E_rel);\n",
    "    println(\"root of unity order = \",root_of_unity_order , \", num qubits = \", num_qubits, \", norm of the norm ideal = \", norm(norm(BW_lattice)), \", norm of the scale ideal = \" , norm(norm(scale(BW_lattice))) )\n",
    "    @assert is_modular(BW_lattice)[1]\n",
    "    # p = prime_decomposition(maximal_order(K),2)[1][1];\n",
    "    # jbasis = genus(BW_lattice,p);\n",
    "    # @show norm(norm(jbasis)), norm(norm(scale(jbasis)));\n",
    "\n",
    "    norm(BW_lattice);\n",
    "end\n",
    "# rescaled_barnes_wall_lattices_scale_and_norm(8,2)\n",
    "[ rescaled_barnes_wall_lattices_scale_and_norm(2^m,num_qubits) for m in 3:5 for num_qubits in 1:5 ];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "1f2e29c6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root of unity order = 4, num qubits = 1, norm of the norm ideal = 2, norm of the scale ideal = 2\n",
      "root of unity order = 4, num qubits = 2, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 4, num qubits = 3, norm of the norm ideal = 2, norm of the scale ideal = 2\n",
      "root of unity order = 4, num qubits = 4, norm of the norm ideal = 2, norm of the scale ideal = 1\n",
      "root of unity order = 4, num qubits = 5, norm of the norm ideal = 2, norm of the scale ideal = 2\n"
     ]
    }
   ],
   "source": [
    "function barnes_wall_lattices_scale_and_norm_qi(num_qubits)\n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(4);\n",
    "    i = sqrt(E_rel(-1));\n",
    "    qubit_BW_basis_over_E_rel =  E_rel[1/(1+i) 1/(1+i); 1 0];\n",
    "    BW_basis_over_E_rel = num_qubits == 1 ? qubit_BW_basis_over_E_rel : reduce(kronecker_product, [qubit_BW_basis_over_E_rel  for k in 1:num_qubits])\n",
    "    BW_lattice = hermitian_lattice(E_rel, (1+i)^(Int(ceil(num_qubits // 2))) * BW_basis_over_E_rel);\n",
    "    println(\"root of unity order = \", 4  , \", num qubits = \", num_qubits, \", norm of the norm ideal = \", norm(norm(BW_lattice)), \", norm of the scale ideal = \" , norm(norm(scale(BW_lattice))) )\n",
    "    \n",
    "    @assert is_modular(BW_lattice)[1]\n",
    "\n",
    "    norm(BW_lattice);\n",
    "end\n",
    "\n",
    "[barnes_wall_lattices_scale_and_norm_qi(q) for q in 1:5];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2758ec2b",
   "metadata": {},
   "source": [
    "### Real Barnes-Wall lattices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "523332c3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root of unity order = 8, num qubits = 2, norm of the (norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 8, num qubits = 3, norm of the (norm ideal/2) = 2, norm of the scale ideal = 2\n",
      "root of unity order = 8, num qubits = 4, norm of the (norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 8, num qubits = 5, norm of the (norm ideal/2) = 2, norm of the scale ideal = 2\n"
     ]
    }
   ],
   "source": [
    "function real_barnes_wall_lattices_scale_and_norm(root_of_unity_order, num_qubits)\n",
    "    @assert root_of_unity_order >= 8\n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(root_of_unity_order);\n",
    "    sqrt2 = sqrt(K(2));\n",
    "    qubit_BW_basis_over_K =  K[1/sqrt2 1/sqrt2; 1 0];\n",
    "    BW_basis_over_K = num_qubits == 1 ? qubit_BW_basis_over_K : reduce(kronecker_product, [qubit_BW_basis_over_K  for k in 1:num_qubits])\n",
    "    BW_lattice = quadratic_lattice(K, (sqrt2)^(Int(ceil(num_qubits // 2))) * BW_basis_over_K);\n",
    "    println(\"root of unity order = \", root_of_unity_order  , \", num qubits = \", num_qubits, \", norm of the (norm ideal/2) = \", norm( K(1//2)* norm(BW_lattice)), \", norm of the scale ideal = \" , norm(scale(BW_lattice)) )\n",
    "    @assert is_modular(BW_lattice)[1]\n",
    "\n",
    "    p = prime_decomposition(maximal_order(base_field(BW_lattice)),2)[1][1];\n",
    "    bw_genus = genus(BW_lattice,p);\n",
    "    # @show Hecke.norm_generators(bw_genus), Hecke.weights(bw_genus), Hecke.witt_invariant(bw_genus)\n",
    "\n",
    "\n",
    "    norm(BW_lattice);\n",
    "end\n",
    "\n",
    "[real_barnes_wall_lattices_scale_and_norm(2^m,n) for n in 2:5 for m in [3] ];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "83890266",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "root of unity order = 16, num qubits = 2, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 3, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 4, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 16, num qubits = 5, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 2, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 3, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 4, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 32, num qubits = 5, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 64, num qubits = 2, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 64, num qubits = 3, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 64, num qubits = 4, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n",
      "root of unity order = 64, num qubits = 5, norm of (the norm ideal/2) = 1, norm of the scale ideal = 1\n"
     ]
    }
   ],
   "source": [
    "function scaled_real_barnes_wall_lattices_scale_and_norm(root_of_unity_order, num_qubits)\n",
    "    @assert root_of_unity_order >= 16\n",
    "    E, _, E_rel, K, E_to_E_rel = cyclotomic_field_as_relative(root_of_unity_order);\n",
    "    sqrt2 = sqrt(K(2));\n",
    "    scalar = sqrt(2+sqrt2)\n",
    "    qubit_BW_basis_over_K =  K[scalar/sqrt2 scalar/sqrt2; scalar 0];\n",
    "    BW_basis_over_K = num_qubits == 1 ? qubit_BW_basis_over_K : reduce(kronecker_product, [qubit_BW_basis_over_K  for k in 1:num_qubits])\n",
    "    BW_lattice = quadratic_lattice(K, BW_basis_over_K);\n",
    "    println(\"root of unity order = \", root_of_unity_order  , \", num qubits = \", num_qubits, \", norm of (the norm ideal/2) = \", norm( K(1//2)* norm(BW_lattice)), \", norm of the scale ideal = \" , norm(scale(BW_lattice)) )\n",
    "    @assert is_modular(BW_lattice)[1]\n",
    "    norm(BW_lattice);\n",
    "end\n",
    "\n",
    "[scaled_real_barnes_wall_lattices_scale_and_norm(2^m,n) for m in 4:6 for n in 2:5  ];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c248ef6c",
   "metadata": {},
   "source": [
    "### Rational Barnes-Wall lattices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "06bfd65c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "num qubits = 3, norm = 4, scale = 2, is modular true\n",
      "num qubits = 5, norm = 2, scale = 1, is modular true\n",
      "num qubits = 7, norm = 4, scale = 2, is modular true\n",
      "num qubits = 9, norm = 2, scale = 1, is modular true\n"
     ]
    }
   ],
   "source": [
    "function rational_barnes_wall_lattices_scale_and_norm( num_qubits )\n",
    "    @assert num_qubits >= 2\n",
    "    E, i = cyclotomic_field(4);\n",
    "    _, cc = Hecke.is_cm_field(E);\n",
    "    qubit_BW_basis_Qi =  E[1 1; 1+i 0];\n",
    "    BW_basis_Qi = num_qubits-1 == 1 ? qubit_BW_basis_Qi : reduce(kronecker_product, [qubit_BW_basis_Qi  for k in 1:num_qubits-1])\n",
    "    reBasis = map(x -> Hecke.QQ(cc(x) + x)//2, BW_basis_Qi )\n",
    "    imBasis = map(x -> Hecke.QQ((cc(x) - x) * (-i) )//2, BW_basis_Qi )\n",
    "    basis_Q = vcat(hcat(reBasis,imBasis),hcat(-imBasis,reBasis))\n",
    "    # println(basis_Q);\n",
    "    BW_lattice = quadratic_lattice(Hecke.QQ, (1//2)^(Int(ceil(num_qubits//4))-1) * basis_Q);\n",
    "    println(\"num qubits = \", num_qubits, \", norm = \",   norm(BW_lattice), \", scale = \" , scale(BW_lattice), \", is modular \", is_modular(BW_lattice)[1] )\n",
    "    return BW_lattice\n",
    "end\n",
    "\n",
    "[ rational_barnes_wall_lattices_scale_and_norm(n) for n in 3:2:9 ];"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bf3a34d6",
   "metadata": {},
   "source": [
    "## Lattices with genus class one"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9f468c92",
   "metadata": {},
   "source": [
    "### One qubit Clifford over  ℚ(ζ₈)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "bf328c27",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 23.498256 seconds (27.20 M allocations: 1.751 GiB, 5.99% gc time, 98.31% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Q8, zeta8, Q8rel, K, to_Q8_rel = cyclotomic_field_as_relative(8);\n",
    "    i = zeta8^2;\n",
    "    s2 = 1+i;\n",
    "    B = map(to_Q8_rel,Q8[1/s2 1/s2; 1 0 ]);\n",
    "    L = hermitian_lattice(Q8rel, B);\n",
    "    @time length(genus_representatives(L))\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "85927895-9885-4ac5-9503-0b464507f913",
   "metadata": {},
   "source": [
    "### Two-qubit Clifford over ℚ(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "88ea4395-05cd-41b5-9f03-3b51aefd3509",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(norm(norm(L4_4)), norm(norm(scale(L4_4)))) = (4, 4)\n",
      "  0.401108 seconds (1.94 M allocations: 96.072 MiB, 24.50% gc time, 3.33% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Q4, i, Q4rel, K4, to_Q4_rel = cyclotomic_field_as_relative(4);\n",
    "    s2 = 1+ i;\n",
    "    B_Q4 = map(to_Q4_rel,Q4[1 1; s2 0 ]);\n",
    "    L4_4 = hermitian_lattice(Q4rel, reduce(kronecker_product,[B_Q4,B_Q4]));\n",
    "    @show norm(norm(L4_4)),norm(norm(scale(L4_4)))\n",
    "    @time length(genus_representatives(L4_4))\n",
    "end "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a3f32c74-ca51-4f7b-8734-9e30cbbdd1ef",
   "metadata": {},
   "source": [
    "### Two-qubit real Clifford over ℚ(√2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "e2828a68-9938-4ba0-b540-615c169b162b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(norm(norm(L4_s2)), norm(scale(L4_s2))) = (16, 4)\n",
      "  3.626545 seconds (2.19 M allocations: 142.580 MiB, 1.40% gc time, 98.24% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Qs2,s2  = quadratic_field(2);\n",
    "    B_Qs2 = Qs2[1 1; s2 0 ];\n",
    "    L4_s2 = quadratic_lattice(Qs2, reduce(kronecker_product,[B_Qs2,B_Qs2]));\n",
    "    @show norm(norm(L4_s2)),norm(scale(L4_s2))\n",
    "    @time length(genus_representatives(L4_s2))\n",
    "end "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b19ded77-0364-468b-9fb2-dbc6b68a957a",
   "metadata": {},
   "source": [
    "### One qutrit Clifford over ℚ(ζ₃)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "062cfec4-ce94-48a8-87b2-41c13c8345e0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  0.400797 seconds (1.29 M allocations: 73.285 MiB, 81.07% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Q3, zeta3, Q3rel, K3, to_Q3_rel = cyclotomic_field_as_relative(3);\n",
    "    s3 = sqrt(Q3(-3))\n",
    "    B_Q3 = map(to_Q3_rel,Q3[1 1 1; 0 s3 0; 0 0 s3 ]);\n",
    "    L3_Q3 = hermitian_lattice(Q3rel, B_Q3);\n",
    "    @time length(genus_representatives(L3_Q3))\n",
    "end "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5077c81b",
   "metadata": {},
   "source": [
    "### Three-qubit rational Barnes-Wall lattice over ℚ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "81b0344a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "num qubits = 3, norm = 4, scale = 2, is modular true\n",
      "  1.621618 seconds (1.67 M allocations: 113.707 MiB, 1.73% gc time, 99.20% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    BW_rat_q3 = rational_barnes_wall_lattices_scale_and_norm(3);\n",
    "    @time length(genus_representatives(BW_rat_q3))\n",
    "end "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "de47bf71",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "1809f2c2-92a6-4391-b479-dea815df7599",
   "metadata": {},
   "source": [
    "## Lattices with a small number of isometry classes of locally isometric lattices"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9d4185ef-ff2c-49d2-b8e6-1654f92c8ad1",
   "metadata": {},
   "source": [
    "### One qutrit Clifford over ℚ(ζ₉)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "55103bd1-302b-4400-a97d-77885525c97a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "jordan_block_sizes = [2, 1]\n",
      " 56.524143 seconds (101.43 M allocations: 11.514 GiB, 6.74% gc time, 0.10% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Q9, zeta9, Q9rel, K9, to_Q9_rel = cyclotomic_field_as_relative(9);\n",
    "    s3_9 = sqrt(Q9(-3))\n",
    "    B_Q9 = map(to_Q9_rel,Q9[1 1 1; 0 s3_9 0; 0 0 s3_9 ]);\n",
    "    L3_Q9 = hermitian_lattice(Q9rel, B_Q9);\n",
    "    \n",
    "    p = prime_decomposition(maximal_order(K9),3)[1][1];\n",
    "    jbasis, _, _ = jordan_decomposition(L3_Q9,p);\n",
    "    jordan_block_sizes =  [ nrows(x) for x in jbasis ];\n",
    "    @show jordan_block_sizes;\n",
    "\n",
    "    @time length(genus_representatives(L3_Q9))\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78b39b3b-3e52-41bd-855c-2263fc90cd2e",
   "metadata": {},
   "source": [
    "### Two-qubit Clifford over ℚ(ζ₈)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "76045b06-3151-48fd-8db2-d7d0853f99f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 12.711379 seconds (30.52 M allocations: 2.434 GiB, 9.24% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Q8, zeta8, Q8rel, K, to_Q8_rel = cyclotomic_field_as_relative(8);\n",
    "    i = zeta8^2;\n",
    "    s2 = 1+i;\n",
    "    B = map(to_Q8_rel,Q8[1/s2 1/s2; 1 0 ]);\n",
    "    L = hermitian_lattice(Q8rel, reduce(kronecker_product,[B,B]));\n",
    "    @time length(genus_representatives(L))\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ba1e40a6-80ad-4e45-b259-65dc980656ab",
   "metadata": {},
   "source": [
    "### Three-qubit Clifford over ℚ(i)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "3d9d5f80-17ec-4ce2-8c55-a538d5c0bb5c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 67.340429 seconds (69.25 M allocations: 3.477 GiB, 5.38% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Q4, i, Q4rel, K4, to_Q4_rel = cyclotomic_field_as_relative(4);\n",
    "    s2 = 1+ i;\n",
    "    B_Q4 = map(to_Q4_rel,Q4[1 1; s2 0 ]);\n",
    "    L8_Q4 = hermitian_lattice(Q4rel, reduce(kronecker_product,[B_Q4,B_Q4,B_Q4]));\n",
    "    @time length(genus_representatives(L8_Q4))\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "377ab1dc-f12d-421e-bd18-af3bec58167d",
   "metadata": {},
   "source": [
    "### Three-qubit real Clifford over ℚ(√2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "870b5890-1ba4-4087-87f2-63911ba9a094",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "139.197951 seconds (86.17 M allocations: 12.918 GiB, 3.28% gc time, 0.03% compilation time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "6"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "begin\n",
    "    Qs2,s2  = quadratic_field(2);\n",
    "    B_Qs2 = Qs2[1 1; s2 0 ];\n",
    "    L8_s2 = quadratic_lattice(Qs2, reduce(kronecker_product,[B_Qs2,B_Qs2,B_Qs2]));\n",
    "    @time length(genus_representatives(L8_s2))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "00e7c00b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.10.3",
   "language": "julia",
   "name": "julia-1.10"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

